General Decision Models: Benchmarking and Insights Beyond Jev

General decision models, such as Jev, have recently emerged as efficient alternatives to LLMs for structured judgment and selection. But what kinds of decisions can these models reliably make, and how does their behavior change when individual decisions are composed into larger systems? To study this, we introduce JEVal, a bilingual benchmark comprising 11,257 instances from 36 datasets across 10 application domains, and evaluate 25 model configurations spanning general decision models and generative LLMs. Our results show that (1) general decision models are most competitive when decisions can be resolved from available evidence, but weaken when they require specialist knowledge or faithful uncertainty estimation: they can often identify the most likely outcome while substantially overstating its probability. (2) In more dynamic and realistic systems involving long-horizon, multi-step interactions, the advantages of fast local decision making are offset by reliability failures at the system level. on $\tau$-bench, faster local decisions reduce median episode time but lower task success as decision errors accumulate over long trajectories. (3) In large-scale social simulation, decision models approach strong generative LLMs on individual response prediction at substantially lower inference cost, yet remain weaker in user profiling and exhibit larger aggregate estimation errors and systematic bias. Finally, we propose SII-Decision-4B and SII-Decision-27B, which internalize an open-weight LLM's own reasoning into a single-pass first-token decision through Reasoning-to-Readout Self-Distillation, with SII-Decision-27B performing on par with Jev on JEVal while answering a typical query in about 0.1 s.

==> analysis/dataset_statistics/collect.py <==
#!/usr/bin/env python3
"""Freeze the Section 3.4 (Dataset Statistics) aggregates for the JEVal paper.

Scope agreed on 2026-09-26: the evaluated benchmark set is the union of the two
eval slices in the JEV data repository, `DATA/eval/20260923` and
`DATA/eval/20260924`. One leaf directory is one *subtask*; the upstream
*dataset* is recovered by grouping the derived leaves (lex-glue, longbench,
halueval, ai2-arc, disc-law, med-qa, prism-alignment, compred,
communitybench).

Domain labels follow the project's agreed ability taxonomy
(`scripts/section5_tables.py::PROPOSED_BUCKETS` in the data repository),
extended with the datasets that entered the eval set on 2026-09-24. Languages
follow `section5_tables.PLAN`; every assignment is re-checked against the data
by the CJK-ratio audit below.

Decision format and candidate count come from `questions.<q>.type` and the
size of `questions.<q>.criteria` (only `choice` records have candidates).
Input length is `state + instructions + criteria` in `cl100k_base` tokens, the
same definition as `scripts/token_length_stats.py`.

Usage
-----
    .venv/bin/python collect.py --workers 16
"""

from __future__ import annotations

import argparse
import bisect
import collections
import hashlib
import json
import os
import statistics
import sys
from datetime import datetime, timezone
from multiprocessing import Pool
from pathlib import Path

HERE = Path(__file__).resolve().parent
PAPER = HERE.parents[1]
DEFAULT_JEV_ROOT = HERE.parents[2]
ENCODER_NAME = "cl100k_base"
SLICES = ("20260923", "20260924")

# ---------------------------------------------------------------------------
# Domain taxonomy (ability / task-family buckets) and language per leaf.
# Bucket order follows the agreed taxonomy; empty buckets are kept so the
# zero-coverage domains stay visible.
# ---------------------------------------------------------------------------
DOMAINS: list[tuple[str, list[str]]] = [
    ("General knowledge and reasoning",
     ["ai2-arc-challenge", "ai2-arc-easy", "boolq", "gpqa", "mmlu-pro",
      "ceval", "cmmlu", "aida-testc", "fever", "scifact",
      "clinc150", "go-emotions", "nlu-eval-68"]),
    ("Mathematics", []),
    ("Code", []),
    ("Medicine", ["med-qa-en", "med-qa", "cmb", "cmexam"]),
    ("Law", ["cuad", "lex-glue-case-hold", "lex-glue-ecthr-a",
             "lex-glue-ecthr-b", "lex-glue-ledgar", "lex-glue-scotus",
             "lex-glue-unfair-tos", "disc-law-multi", "disc-law-single"]),
    ("Finance", ["financebench-yes-no", "finqa-yes-no"]),
    ("Commonsense", ["commonsense-qa", "hellaswag", "winogrande"]),
    ("Agents and tools", ["agentharm", "decider", "jevbench", "jevforge"]),
    ("Truthfulness and hallucination",
     ["truthfulqa", "halueval-dialogue", "halueval-general", "halueval-qa",
      "halueval-summarization"]),
    ("Long context and document understanding",
     ["helmet", "longbench-retrieval-en", "longbench-retrieval-en-e",
      "longbench-trec", "longbench-trec-e", "longbench-lsht",
      "longbench-retrieval-zh"]),
    ("Social science", ["bbq", "global-opinions"]),
    ("Personalization and preference",
     ["prism-alignment", "prism-alignment-score",
      "communitybench-com-pred", "communitybench-pref-id",
      "compred-finance", "compred-gender_sexuality", "compred-history",
      "compred-politics", "compred-science"]),
]

# Upstream dataset behind each leaf; leaves not listed are their own dataset.
DATASET_GROUPS: dict[str, str] = {}
for _leaf in ["ai2-arc-challenge", "ai2-arc-easy"]:
    DATASET_GROUPS[_leaf] = "ai2-arc"
for _leaf in ["lex-glue-case-hold", "lex-glue-ecthr-a", "lex-glue-ecthr-b",
              "lex-glue-ledgar", "lex-glue-scotus", "lex-glue-unfair-tos"]:
    DATASET_GROUPS[_leaf] = "lex-glue"
for _leaf in ["longbench-retrieval-en", "longbench-retrieval-en-e",
              "longbench-trec", "longbench-trec-e", "longbench-lsht",
              "longbench-retrieval-zh"]:
    DATASET_GROUPS[_leaf] = "longbench"
for _leaf in ["halueval-dialogue", "halueval-general", "halueval-qa",
              "halueval-summarization"]:
    DATASET_GROUPS[_leaf] = "halueval"
DATASET_GROUPS.update({
    "disc-law-multi": "disc-law", "disc-law-single": "disc-law",
    "med-qa-en": "med-qa", "med-qa": "med-qa",
    "prism-alignment": "prism-alignment",
    "prism-alignment-score": "prism-alignment",
    "communitybench-com-pred": "communitybench",
    "communitybench-pref-id": "communitybench",
    "compred-finance": "compred", "compred-gender_sexuality": "compred",
    "compred-history": "compred", "compred-politics": "compred",
    "compred-science": "compred",
})

# Chinese leaves; everything else in the eval set is English.
ZH_LEAVES = {"cmb", "cmexam", "disc-law-multi", "disc-law-single", "med-qa",
             "longbench-lsht", "longbench-retrieval-zh", "ceval", "cmmlu"}

# Input-length buckets (tokens) used by the manuscript figure and table.
LENGTH_EDGES = [512, 1024, 2048, 4096, 8192, 16384, 20480, 32768]


def leaf_index() -> dict[str, str]:
    """leaf -> domain name."""
    out = {}
    for domain, leaves in DOMAINS:
        for leaf in leaves:
            out[leaf] = domain
    return out


def record_text(rec: dict) -> str:
    """context + question + all candidates, as one string (token_length_stats.py)."""
    parts = [rec.get("state") or ""]
    for spec in (rec.get("questions") or {}).values():
        parts.append(spec.get("instructions") or "")
        criteria = spec.get("criteria")
        if isinstance(criteria, dict):
            for key, value in criteria.items():
                parts.append(value if isinstance(value, str) else str(key))
        elif isinstance(criteria, (list, tuple)):
            parts.extend(str(x) for x in criteria)
    return "\n".join(p for p in parts if p)


def cjk_ratio(text: str, limit: int = 4000) -> float:
    sample = text[:limit]
    if not sample:
        return 0.0
    cjk = sum(1 for ch in sample if 0x4E00 <= ord(ch) <= 0x9FFF)
    return cjk / len(sample)


_ENC = None


def _init_worker() -> None:
    global _ENC
    import tiktoken
    _ENC = tiktoken.get_encoding(ENCODER_NAME)


def _count_tokens(text: str) -> int:
    return len(_ENC.encode_ordinary(text))


def collect(jev_root: Path, workers: int) -> dict:
    domain_of = leaf_index()
    domains = collections.OrderedDict(
        (name, {"datasets": set(), "subtasks": 0, "instances": 0})
        for name, _ in DOMAINS)
    fmt = collections.Counter()
    candidate_hist: collections.Counter = collections.Counter()
    candidate_max = 0
    language = collections.Counter()
    lengths: list[int] = []
    per_leaf: dict[str, dict] = {}
    sources: dict[str, dict] = {}
    cjk_audit: list[dict] = []
    unknown: list[str] = []

    eval_root = jev_root / "DATA" / "eval"
    for slice_name in SLICES:
        slice_dir = eval_root / slice_name
        for leaf in sorted(p.name for p in slice_dir.iterdir()
                           if p.is_dir()):
            path = slice_dir / leaf / "test.json"
            records = json.loads(path.read_text(encoding="utf-8"))
            domain = domain_of.get(leaf)
            if domain is None:
                unknown.append(leaf)
                continue
            texts, leaf_types = [], collections.Counter()
            leaf_candidates: collections.Counter = collections.Counter()
            for rec in records:
                (qtype, spec), = rec["questions"].items()
                qtype = spec.get("type")
                leaf_types[qtype] += 1
                fmt[qtype] += 1
                if qtype == "choice":
                    n = len(spec.get("criteria") or {})
                    candidate_hist[n] += 1
                    leaf_candidates[n] += 1
                    candidate_max = max(candidate_max, n)
                texts.append(record_text(rec))
            with Pool(workers, initializer=_init_worker) as pool:
                flat = list(pool.imap(_count_tokens, texts, chunksize=32))
            lengths.extend(flat)

            is_zh = leaf in ZH_LEAVES
            language["zh" if is_zh else "en"] += len(records)
            cjk = statistics.fmean(cjk_ratio(t) for t in texts)
            cjk_audit.append({"leaf": leaf, "declared": "zh" if is_zh else "en",
                              "cjk_ratio": round(cjk, 4),
                              "flag": bool(is_zh != (cjk > 0.05))})

            entries = domains[domain]
            entries["datasets"].add(DATASET_GROUPS.get(leaf, leaf))
            entries["subtasks"] += 1
            entries["instances"] += len(records)
            per_leaf[leaf] = {
                "domain": domain,
                "dataset": DATASET_GROUPS.get(leaf, leaf),
                "slice": slice_name,
                "language": "zh" if is_zh else "en",
                "records": len(records),
                "formats": dict(sorted(leaf_types.items())),
                "candidate_counts": dict(sorted(leaf_candidates.items())),
                "tokens": {"min": min(flat), "p50": int(statistics.median(flat)),
                           "max": max(flat)},
            }
            sources[f"{slice_name}/{leaf}"] = {
                "file": str(path.relative_to(jev_root)),
                "sha256": hashlib.sha256(path.read_bytes()).hexdigest(),
                "records": len(records),
            }
            print(f"{slice_name}/{leaf:32s} n={len(records):4d} "
                  f"{dict(sorted(leaf_types.items()))} "
                  f"tok p50={int(statistics.median(flat))} max={max(flat)}",
                  flush=True)

    if unknown:
        raise SystemExit(f"leaves missing from the taxonomy: {unknown}")

    lengths.sort()

    def pct(q: float) -> int:
        return lengths[min(len(lengths) - 1, int(q * len(lengths)))]

    edges = [e for e in LENGTH_EDGES if e > lengths[0]]
    bounds = [lengths[0]] + edges
    buckets = [
        {"low": low, "high": (edges[i] if i < len(edges) else None),
         "count": (bisect.bisect_left(lengths, edges[i]) if i < len(edges)
                   else len(lengths)) - bisect.bisect_left(lengths, low)}
        for i, low in enumerate(bounds)]

    return {
        "generated_at": datetime.now(timezone.utc).isoformat(),
        "encoder": ENCODER_NAME,
        "eval_slices": list(SLICES),
        "jev_root": str(jev_root),
        "totals": {
            "domains": sum(1 for d in domains.values() if d["subtasks"]),
            "datasets": len({d for v in domains.values() for d in v["datasets"]}),
            "subtasks": sum(d["subtasks"] for d in domains.values()),
            "instances": len(lengths),
            "english": language["en"],
            "chinese": language["zh"],
            "formats": dict(sorted(fmt.items())),
        },
        "domains": [
            {"domain": name, "datasets": sorted(v["datasets"]),
             "n_datasets": len(v["datasets"]), "n_subtasks": v["subtasks"],
             "n_instances": v["instances"]}
            for name, v in domains.items()],
        "decision_formats": {
            "counts": dict(sorted(fmt.items())),
            "shares": {k: round(100 * v / len(lengths), 2)
                       for k, v in sorted(fmt.items())}},
        "choice_candidates": {
            "min": min(candidate_hist), "max": candidate_max,
            "histogram": dict(sorted(candidate_hist.items()))},
        "input_length": {
            "min": lengths[0], "max": lengths[-1],
            "mean": round(statistics.fmean(lengths), 1),
            "percentiles": {f"p{q}": pct(q / 100) for q in (10, 25, 50, 75, 90, 95, 99)},
            "buckets": buckets,
            "values": lengths,
        },
        "per_leaf": per_leaf,
        "sources": sources,
        "language_audit": cjk_audit,
    }


def main(argv: list[str] | None = None) -> int:
    ap = argparse.ArgumentParser(description=__doc__.splitlines()[0])
    ap.add_argument("--jev-root", type=Path, default=DEFAULT_JEV_ROOT)
    ap.add_argument("--workers", type=int, default=8)
    ap.add_argument("--out", type=Path, default=HERE / "stats.json")
    args = ap.parse_args(argv)

    stats = collect(args.jev_root, args.workers)
    args.out.write_text(json.dumps(stats, ensure_ascii=False, indent=1) + "\n",
                        encoding="utf-8")
    t = stats["totals"]
    print(f"\n[saved] {args.out}")
    print(f"domains={t['domains']} datasets={t['datasets']} "
          f"subtasks={t['subtasks']} instances={t['instances']} "
          f"en={t['english']} zh={t['chinese']} formats={t['formats']}")
    print(f"candidates {stats['choice_candidates']['min']}-"
          f"{stats['choice_candidates']['max']}  "
          f"tokens {stats['input_length']['min']}-{stats['input_length']['max']} "
          f"(p50={stats['input_length']['percentiles']['p50']})")
    flagged = [a for a in stats["language_audit"] if a["flag"]]
    if flagged:
        print(f"[warn] language audit flags: {flagged}")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> analysis/dataset_statistics/make_appendix.py <==
#!/usr/bin/env python3
"""Render the compact Benchmark Composition appendix from frozen statistics.

The length table uses min(raw input tokens, 20_480) for each instance. This is a
reporting cap, not a claim that stored inputs were truncated before evaluation.
"""

from __future__ import annotations

import collections
import hashlib
import json
import statistics
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import tiktoken

from collect import record_text
from make_figures import BAR, GRID, PIE_COLORS, draw_pie, save

HERE = Path(__file__).resolve().parent
PAPER = HERE.parents[1]
FIGURES = PAPER / "figures"
APPENDIX = PAPER / "sections" / "appendix"
STATS = json.loads((HERE / "stats.json").read_text(encoding="utf-8"))
JEV_ROOT = Path(STATS["jev_root"])
CAP = 20_480

SHORT = {
    "General knowledge and reasoning": "General knowledge",
    "Medicine": "Medicine",
    "Law": "Law",
    "Finance": "Finance",
    "Commonsense": "Commonsense",
    "Agents and tools": "Agents and tools",
    "Truthfulness and hallucination": "Truthfulness",
    "Long context and document understanding": "Long context",
    "Social science": "Social science",
    "Personalization and preference": "Personalization",
}
BINS = [(2, 2), (3, 3), (4, 4), (5, 5), (6, 10), (11, 15),
        (16, 20), (21, 30), (31, 50), (51, 100), (101, 150),
        (151, 200), (201, 255)]


def num(n: int) -> str:
    return f"{n:,}".replace(",", "{,}")


def tex_name(name: str) -> str:
    return name.replace("&", r"\&")


def write(name: str, body: str) -> None:
    path = APPENDIX / name
    path.write_text(body.strip() + "\n", encoding="utf-8")
    print(f"[table] {path}")


def domain_table() -> None:
    domains = [d for d in STATS["domains"] if d["n_instances"]]
    language = collections.defaultdict(collections.Counter)
    for meta in STATS["per_leaf"].values():
        language[meta["domain"]][meta["language"]] += meta["records"]
    total = STATS["totals"]["instances"]
    rows = []
    for d in domains:
        name = d["domain"]
        rows.append(f"{tex_name(SHORT[name])} & {d['n_datasets']} & "
                    f"{d['n_subtasks']} & {num(d['n_instances'])} & "
                    f"{100*d['n_instances']/total:.1f} & "
                    f"{num(language[name]['en'])} & {num(language[name]['zh'])} " + r"\\")
    write("benchmark_domain_table.tex", rf"""
\begin{{table*}}[t]
\centering
\small
\setlength{{\tabcolsep}}{{7pt}}
\renewcommand{{\arraystretch}}{{1.12}}
\begin{{tabular}}{{@{{}}lrrrrrr@{{}}}}
\toprule
Domain & Datasets & Subtasks & Instances & Share (\%) & English & Chinese \\
\midrule
{chr(10).join(rows)}
\midrule
Total & 36 & 58 & {num(total)} & 100.0 & {num(STATS['totals']['english'])} & {num(STATS['totals']['chinese'])} \\
\bottomrule
\end{{tabular}}
\caption{{Domain-level composition of the final evaluation set. Language
follows each source subtask's designation, rather than a separate label for
every input field. Empty planned domains are omitted.}}
\label{{tab:jeval-domain-composition}}
\end{{table*}}
""")


def capped_domain_lengths() -> None:
    enc = tiktoken.get_encoding(STATS["encoder"])
    by_domain = collections.defaultdict(list)
    for leaf, meta in STATS["per_leaf"].items():
        source = STATS["sources"][f"{meta['slice']}/{leaf}"]
        path = JEV_ROOT / source["file"]
        raw = path.read_bytes()
        if hashlib.sha256(raw).hexdigest() != source["sha256"]:
            raise ValueError(f"Frozen evaluation source changed: {path}")
        for record in json.loads(raw):
            tokens = len(enc.encode_ordinary(record_text(record)))
            by_domain[meta["domain"]].append(min(tokens, CAP))
    rows = []
    for d in STATS["domains"]:
        if not d["n_instances"]:
            continue
        values = by_domain[d["domain"]]
        rows.append(f"{tex_name(SHORT[d['domain']])} & {num(round(statistics.fmean(values)))} & "
                    f"{num(max(values))} " + r"\\")
    all_values = [v for values in by_domain.values() for v in values]
    write("benchmark_domain_lengths.tex", rf"""
\begin{{table}}[t]
\centering
\footnotesize
\setlength{{\tabcolsep}}{{7pt}}
\renewcommand{{\arraystretch}}{{1.08}}
\begin{{tabular}}{{@{{}}lrr@{{}}}}
\toprule
Domain & Mean & Maximum \\
\midrule
{chr(10).join(rows)}
\midrule
All instances & {num(round(statistics.fmean(all_values)))} & {num(max(all_values))} \\
\bottomrule
\end{{tabular}}
\caption{{Input lengths by domain in \texttt{{cl100k\_base}} tokens. Each
instance is capped at 20,480 tokens before calculating the mean and maximum
for this descriptive table. Stored inputs above the cap are not claimed to
have been truncated during evaluation.}}
\label{{tab:jeval-domain-lengths}}
\end{{table}}
""")


def format_pie() -> None:
    counts = STATS["decision_formats"]["counts"]
    keys = ("choice", "noul", "score")
    values = [counts[key] for key in keys]
    fig = plt.figure(figsize=(4.3, 2.5))
    pie_ax = fig.add_axes([0.00, 0.02, 0.62, 0.96])
    legend_ax = fig.add_axes([0.64, 0.02, 0.36, 0.96])
    wedges = draw_pie(pie_ax, values, PIE_COLORS[:3], label_font=8.6,
                      xlim=1.36, ylim=1.24)
    legend_ax.set_axis_off()
    legend = legend_ax.legend(wedges,
                              [f"{key} ({counts[key]:,})" for key in keys],
                              loc="center left", frameon=False, fontsize=9.5,
                              handlelength=0.9, handleheight=0.9,
                              handletextpad=0.55, labelspacing=1.0,
                              borderaxespad=0.0)
    save(fig, FIGURES / "jeval_appendix_decision_formats.pdf",
         artists=list(wedges) + list(pie_ax.texts) + list(pie_ax.artists) + [legend])


def candidate_bars() -> None:
    hist = {int(k): v for k, v in STATS["choice_candidates"]["histogram"].items()}
    counts = [sum(v for value, v in hist.items() if lo <= value <= hi)
              for lo, hi in BINS]
    labels = [str(lo) if lo == hi else f"{lo}–{hi}" for lo, hi in BINS]
    # Fit a half-page-width subfigure without shrinking the bin labels.
    fig, ax = plt.subplots(figsize=(3.5, 2.45))
    ax.bar(np.arange(len(counts)), counts, width=0.94, color=BAR,
           edgecolor="white", linewidth=0.35)
    ax.set_xticks(np.arange(len(counts)), labels, rotation=55, ha="right",
                  fontsize=6.5)
    ax.set_xlim(-0.52, len(counts)-0.48)
    ax.set_xlabel("Number of candidates", labelpad=2, fontsize=7)
    ax.set_ylabel("Instances (log)", fontsize=7)
    ax.tick_params(axis="y", labelsize=6.5)
    ax.set_yscale("log")
    ax.set_ylim(0.7, max(counts)*3.8)
    ax.grid(axis="y", color=GRID, linewidth=0.45)
    ax.set_axisbelow(True)
    ax.spines[["top", "right"]].set_visible(False)
    fig.tight_layout(pad=0.2)
    save(fig, FIGURES / "jeval_appendix_candidates.pdf")


def main() -> None:
    domain_table()
    capped_domain_lengths()
    format_pie()
    candidate_bars()


if __name__ == "__main__":
    main()


==> analysis/dataset_statistics/make_figures.py <==
#!/usr/bin/env python3
"""Draw the Section 3.4 figures (vector PDF) from the frozen stats.json.

`jeval_domain_shares.pdf` is the single-panel pie chart of the main text: the
share of instances contributed by each application domain.

`jeval_input_lengths.pdf` is a histogram of the input length over the 0-20K
range, with no per-bar annotations.

The decision-format composition and candidate-space distribution are
reported as appendix figures generated by `make_appendix.py`.

Both files are cropped to the artwork itself, so the PDF carries no margin and
is centred by `\centering` as it stands. The main-text panels are displayed
side by side, with the histogram made taller to match the pie chart. Styling follows
`scripts/plot_context_scaling_paper.py` in the data repository (DejaVu Sans,
Type 42 fonts).
"""

from __future__ import annotations

import argparse
import json
import math
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.transforms import Bbox

HERE = Path(__file__).resolve().parent
FIGURES = HERE.parents[1] / "figures"
BAR = "#4477AA"
GRID = "#d9d9d9"

# Ten distinguishable hues for the ten populated domains.
PIE_COLORS = ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd",
              "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"]

# Legend labels abbreviate the domain names of the benchmark taxonomy.
DOMAIN_LABELS = {
    "General knowledge and reasoning": "General knowledge",
    "Medicine": "Medicine",
    "Law": "Law",
    "Finance": "Finance",
    "Commonsense": "Commonsense",
    "Agents and tools": "Agents & tools",
    "Truthfulness and hallucination": "Truthfulness",
    "Long context and document understanding": "Long context",
    "Social science": "Social science",
    "Personalization and preference": "Personalization",
}

LENGTH_BIN = 1024
LENGTH_MAX = 20480

# Pie axis half-width in data units; the wedge radius is always 1.
PIE_XLIM = 1.42

# A share at or above this value is labelled inside its wedge; smaller wedges
# are labelled just outside it, with a short leader line.
INSIDE_MIN = 0.055
OUTSIDE_MIN_GAP = 25.0  # degrees, below which labels are fanned apart
OUTSIDE_R = 1.08        # radius of the labels that sit outside the pie
OUTSIDE_FAN = 0.21      # extra radius for a label that would touch its neighbour

plt.rcParams.update({
    "font.family": "DejaVu Sans",
    "font.size": 8,
    "axes.labelsize": 8,
    "xtick.labelsize": 7.5,
    "ytick.labelsize": 7.5,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
})


def content_bbox(fig, artists, pad=0.01):
    """Union of the window extents of `artists`, in figure inches."""
    fig.canvas.draw()
    renderer = fig.canvas.get_renderer()
    boxes = []
    for artist in artists:
        if not artist.get_visible():
            continue
        try:
            box = artist.get_window_extent(renderer)
        except (AttributeError, RuntimeError):
            continue
        if box.width > 0 and box.height > 0:
            boxes.append(box)
    union = Bbox.union(boxes).transformed(fig.dpi_scale_trans.inverted())
    return union.padded(pad)


def save(fig, out, preview=None, artists=None):
    """Save with no margin around the artwork.

    `bbox_inches="tight"` keeps the full box of every visible axes, so an axes
    that exists only to anchor a legend leaves its empty background in the
    saved file. Passing `artists` crops to the union of those artists instead.
    """
    if artists is None:
        bbox, pad = "tight", 0.01
    else:
        bbox, pad = content_bbox(fig, artists), 0.0
    fig.savefig(out, bbox_inches=bbox, pad_inches=pad)
    if preview is not None:
        fig.savefig(preview, dpi=200, bbox_inches=bbox, pad_inches=pad)
    plt.close(fig)
    print(f"[figure] {out}")


def text_color(hex_color: str) -> str:
    r, g, b = (int(hex_color[i:i + 2], 16) / 255 for i in (1, 3, 5))
    return "#ffffff" if 0.299 * r + 0.587 * g + 0.114 * b < 0.6 else "#1a1a1a"


def draw_pie(ax, values, colors, label_font=8.0, xlim=1.42, ylim=1.34):
    """Pie chart (clockwise from twelve o'clock) with share labels.

    The axis limits sit just outside the share labels, so the saved figure
    carries no margin around the chart itself.
    """
    total = sum(values)
    wedges, _ = ax.pie(values, colors=colors, startangle=90,
                       counterclock=False, radius=1.0,
                       wedgeprops=dict(edgecolor="white", linewidth=0.6))

    outside = []
    for wedge, value, color in zip(wedges, values, colors):
        share = value / total
        mid = math.radians((wedge.theta1 + wedge.theta2) / 2.0)
        dx, dy = math.cos(mid), math.sin(mid)
        if share >= INSIDE_MIN:
            ax.text(0.62 * dx, 0.62 * dy, f"{100 * share:.1f}%",
                    ha="center", va="center", fontsize=label_font,
                    color=text_color(color))
        else:
            outside.append((math.degrees(mid), share, dx, dy))

    # Neighbouring small wedges would otherwise print their shares on top of
    # each other, so alternating ones are fanned out along the circle; the
    # label stays outside the pie either way.
    outside.sort()
    previous = None
    flip = 0
    for theta, share, dx, dy in outside:
        radius = OUTSIDE_R
        if previous is not None and abs(theta - previous) < OUTSIDE_MIN_GAP:
            flip = 1 - flip
            radius += OUTSIDE_FAN if flip else 0.0
        previous = theta
        angle = math.radians(theta)
        label_x, label_y = radius * math.cos(angle), radius * math.sin(angle)
        ax.annotate(f"{100 * share:.1f}%", xy=(1.02 * dx, 1.02 * dy),
                    xytext=(label_x, label_y),
                    ha="left" if label_x >= 0 else "right", va="center",
                    fontsize=label_font, color="#1a1a1a",
                    arrowprops=dict(arrowstyle="-", lw=0.4, color="#999999",
                                    shrinkA=0.0, shrinkB=1.0))

    ax.set_xlim(-xlim, xlim)
    ax.set_ylim(-ylim, ylim)
    return wedges


def domain_shares(data, out, preview=None):
    """Figure of the main text: instance share per application domain."""
    domains = [(d["domain"], d["n_instances"]) for d in data["domains"]
               if d["n_instances"] > 0]
    values = [n for _, n in domains]
    labels = [DOMAIN_LABELS[name] for name, _ in domains]

    fig = plt.figure(figsize=(6.4, 3.20))
    pie_x, pie_w = 0.020, 0.560
    ax_pie = fig.add_axes([pie_x, 0.000, pie_w, 1.00])
    # Start the legend where the wedges end, so no gap is left between the
    # chart and its labels; the tight bounding box trims the outer margin.
    legend_x = pie_x + (PIE_XLIM + 1.0) / (2 * PIE_XLIM) * pie_w + 0.010
    ax_leg = fig.add_axes([legend_x, 0.000, 0.990 - legend_x, 1.00])

    wedges = draw_pie(ax_pie, values, PIE_COLORS[:len(values)])
    ax_leg.set_axis_off()
    legend = ax_leg.legend(wedges, labels, loc="center left", frameon=False,
                           fontsize=9.0, handlelength=0.9, handleheight=0.9,
                           handletextpad=0.55, labelspacing=0.95, borderpad=0.0,
                           borderaxespad=0.0)

    save(fig, out, preview,
         artists=list(wedges) + list(ax_pie.texts) + [legend])
    return [(name, n, 100 * n / sum(values)) for name, n in domains]


def histogram(values, edges, out, xlabel, xticks, xticklabels=None,
              ylabel="Instances (log)", log=True, preview=None,
              figsize=(6.4, 1.85)):
    """Unannotated histogram over a continuous axis."""
    counts = [sum(1 for v in values if edges[i] <= v < edges[i + 1])
              for i in range(len(edges) - 1)]
    fig, ax = plt.subplots(figsize=figsize)
    ax.bar(edges[:-1], counts, width=edges[1] - edges[0], align="edge",
           color=BAR, edgecolor="white", linewidth=0.35)
    ax.set_xlim(edges[0], edges[-1])
    ax.set_xticks(xticks)
    if xticklabels is not None:
        ax.set_xticklabels(xticklabels)
    ax.set_xlabel(xlabel, labelpad=3)
    ax.set_ylabel(ylabel)
    if log:
        ax.set_yscale("log")
        ax.set_ylim(0.7, max(counts) * 4.0)
    else:
        ax.set_ylim(0, max(counts) * 1.18)
    ax.grid(axis="y", color=GRID, linewidth=0.45)
    ax.set_axisbelow(True)
    for side in ("top", "right"):
        ax.spines[side].set_visible(False)
    ax.margins(x=0)
    fig.tight_layout(pad=0.25)
    save(fig, out, preview)
    return counts


def main(argv: list[str] | None = None) -> int:
    ap = argparse.ArgumentParser(description=__doc__.splitlines()[0])
    ap.add_argument("--stats", type=Path, default=HERE / "stats.json")
    ap.add_argument("--out-dir", type=Path, default=FIGURES)
    ap.add_argument("--preview", type=Path, default=None,
                    help="also write PNG previews here (review only, not committed)")
    ap.add_argument("--hist-scale", choices=("linear", "log"), default="log")
    args = ap.parse_args(argv)

    data = json.loads(args.stats.read_text(encoding="utf-8"))
    args.out_dir.mkdir(parents=True, exist_ok=True)
    if args.preview:
        args.preview.mkdir(parents=True, exist_ok=True)
    pv = (lambda name: None if not args.preview else args.preview / name)

    shares = domain_shares(data, args.out_dir / "jeval_domain_shares.pdf",
                           preview=pv("jeval_domain_shares.png"))

    lengths = [v for v in data["input_length"]["values"] if v <= LENGTH_MAX]
    len_edges = list(range(0, LENGTH_MAX + 2, LENGTH_BIN))
    len_counts = histogram(lengths, len_edges,
                           args.out_dir / "jeval_input_lengths.pdf",
                           "Input length (cl100k_base tokens)",
                           [0, 5120, 10240, 15360, 20480],
                           xticklabels=["0", "5K", "10K", "15K", "20K"],
                           log=args.hist_scale == "log",
                           preview=pv("jeval_input_lengths.png"),
                           figsize=(6.4, 3.20))

    print("[pie] " + ", ".join(f"{name}:{n} ({share:.1f}%)"
                               for name, n, share in shares))
    print("[lengths] " + ", ".join(
        f"{len_edges[i] // 1024}K:{n}" for i, n in enumerate(len_counts)))
    print(f"[lengths] plotted {len(lengths)} of "
          f"{len(data['input_length']['values'])} instances "
          f"({100 * (1 - len(lengths) / len(data['input_length']['values'])):.1f}%"
          f" above {LENGTH_MAX} omitted)")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> analysis/math_probability/concentration.py <==
"""Summarize frozen per-item probabilities for the native PPT chart; no API calls."""
import json
from pathlib import Path
from statistics import mean
rows=json.loads((Path(__file__).parent/'concentration_source.json').read_text())['records']
for ds in ('math-prior-probability','math-posterior-probability'):
    group=[r for r in rows if r['dataset']==ds]
    assert len(group)==100
    out={'dataset':ds,'n':len(group)}
    for field in ('p','q'):
        out[field+'_by_true_rank']=[100*mean(r[field][sorted(r['p'],key=lambda k:(-r['p'][k],k))[j]] for r in group) for j in range(4)]
    out['jev_own_top_two_mass']=100*mean(sum(sorted(r['q'].values(),reverse=True)[:2]) for r in group)
    print(json.dumps(out))


==> analysis/math_probability/make_table.py <==
"""Write the manuscript table from frozen aggregate metrics (no API calls)."""
import json
from pathlib import Path
HERE=Path(__file__).resolve().parent;ROOT=HERE.parents[1]
rows=[row for row in json.loads((HERE/'results.json').read_text())
      if row['display_name'] != 'Nex-N2-Pro-W8A8']
cols=[('math-repeating-division',['acc','acc_pm1']),('math-area-inversion',['acc','acc_pm1']),('math-prior-probability',['acc','correct_option_probability_error_pp','all_options_probability_error_pp']),('math-posterior-probability',['acc','correct_option_probability_error_pp','all_options_probability_error_pp'])]
values=[]
for row in rows:
 values.append([row['groups'][g][k]*(100 if k.startswith('acc') else 1) for g,keys in cols for k in keys])
maximise=[True,True,True,True,True,False,False,True,False,False]
best=[(max if up else min)(v[j] for v in values) for j,up in enumerate(maximise)]
lines=[r'\begin{table*}[t]',r'\centering',r'\setlength{\tabcolsep}{2.1pt}',r'\renewcommand{\arraystretch}{1.13}',r'\footnotesize',r'\begin{tabular}{@{}l|cc|cc|ccc|ccc@{}}',r'\toprule',r'& \multicolumn{2}{c|}{Repeating division} & \multicolumn{2}{c|}{Area inversion} & \multicolumn{3}{c|}{Prior probability} & \multicolumn{3}{c}{Posterior probability} \\',r'\cmidrule(lr){2-3}\cmidrule(lr){4-5}\cmidrule(lr){6-8}\cmidrule(lr){9-11}',r'Model & Acc (\%)$\uparrow$ & Acc$_{\pm1}$ (\%)$\uparrow$ & Acc (\%)$\uparrow$ & Acc$_{\pm1}$ (\%)$\uparrow$ & Acc (\%)$\uparrow$ & $E_{\mathrm{mode}}\downarrow$ & $E_{\mathrm{all}}\downarrow$ & Acc (\%)$\uparrow$ & $E_{\mathrm{mode}}\downarrow$ & $E_{\mathrm{all}}\downarrow$ \\',r'\midrule']
for i,(row,vs) in enumerate(zip(rows,values)):
 cells=[]
 for j,v in enumerate(vs):
  s=f'{v:.0f}' if maximise[j] else f'{v:.2f}'
  cells.append(r'\underline{\textbf{'+s+'}}' if abs(v-best[j])<1e-9 else s)
 lines.append(row['display_name']+' & '+' & '.join(cells)+r' \\')
 if i==0:lines.append(r'\midrule')
lines += [r'\bottomrule',r'\end{tabular}',r'\caption{Mathematical and probabilistic choice evaluation, with 100 items per task. All LLMs have thinking disabled. Acc and Acc$_{\pm1}$ are percentages; probability errors are mean absolute errors in percentage points. Bold and underlining denote the best value in each column. Acc includes invalid or truncated outputs as failures.}',r'\label{tab:math-probability}',r'\end{table*}']
(ROOT/'sections/section05_analysis/math_probability_table.tex').write_text('\n'.join(lines)+'\n')


==> figures/jeval_four_stage_large_font/build_large_font.py <==
"""Redraw the JEVal overview with threefold font sizes and editable objects."""
from pathlib import Path
from html import escape

ROOT = Path(__file__).parent
OUT = ROOT / 'svg_output_large_font'
OUT.mkdir(exist_ok=True)
W, H = 1672, 941


class Page:
    def __init__(self, number, title, color, subtitle=''):
        self.parts = [f'<svg xmlns="http://www.w3.org/2000/svg" viewBox="0 0 {W} {H}" lang="en" data-pptx-page-role="content">',
                      f'<rect id="background" data-pptx-role="background" x="0" y="0" width="{W}" height="{H}" fill="#FFFFFF"/>']
        self.circle(76, 89, 53, '#FFFFFF', color, 5)
        self.text(76, 113, str(number), 108, color, True, 'middle')
        self.text(160, 119, title, 90 if len(title) > 17 else 108, '#10131C', True)
        if subtitle:
            self.text(160, 178, subtitle, 45, '#5B6778')

    def rect(self, x, y, w, h, fill='#FFFFFF', stroke='none', sw=1, rx=0):
        self.parts.append(f'<rect x="{x}" y="{y}" width="{w}" height="{h}" rx="{rx}" fill="{fill}" stroke="{stroke}" stroke-width="{sw}"/>')

    def circle(self, x, y, r, fill='#FFFFFF', stroke='none', sw=1):
        self.parts.append(f'<circle cx="{x}" cy="{y}" r="{r}" fill="{fill}" stroke="{stroke}" stroke-width="{sw}"/>')

    def line(self, x1, y1, x2, y2, color, sw=2):
        self.parts.append(f'<line x1="{x1}" y1="{y1}" x2="{x2}" y2="{y2}" stroke="{color}" stroke-width="{sw}"/>')

    def text(self, x, y, s, size, color='#101827', bold=False, anchor='start'):
        self.parts.append(f'<text x="{x}" y="{y}" font-family="Arial" font-size="{size}" fill="{color}" font-weight="{"bold" if bold else "normal"}" text-anchor="{anchor}">{escape(s)}</text>')

    def save(self, n, stem):
        (OUT / f'{n:02d}_{stem}.svg').write_text('\n'.join(self.parts + ['</svg>']), encoding='utf-8')


sources = [
    ('General Knowledge', 'MMLU-Pro', 'GPQA …'),
    ('Law', 'LawBench', 'CULEX …'),
    ('Medicine & Health', 'MedQA', 'MedMCQA …'),
    ('Finance', 'FQAA', 'ConFinQA …'),
    ('Software & Code', 'SWE-bench', 'HumanEval …'),
    ('Agents & Tools', 'ToolBench', 'T-Eval …'),
    ('Social Science', 'BBQ', 'HALUE …'),
    ('Personalization', 'HHH-Preference', 'HelpSteer …'),
    ('Long Context', 'LostInTheMiddle', 'MARL-dc …'),
    ('Games & Entertainment', 'GameBench', 'VL-Game …'),
]

for half in range(2):
    p = Page(1, 'Benchmark Sources', '#0965A9', f'Domains {half * 5 + 1}–{half * 5 + 5} of 10')
    for i, (name, ex1, ex2) in enumerate(sources[half * 5:half * 5 + 5]):
        y = 210 + i * 142
        p.rect(40, y, 1592, 125, '#FFFFFF', '#B5D6FF', 3, 18)
        p.circle(100, y + 62, 26, '#E6F2FF', '#0965A9', 3)
        fs = 57 if len(name) > 21 else 63
        p.text(160, y + 80, name, fs, '#101827', True)
        p.line(915, y + 15, 915, y + 110, '#C5D2E0', 3)
        p.text(955, y + 51, ex1, 57)
        p.text(955, y + 105, ex2, 57)
    p.save(half + 1, f'benchmark_sources_{half + 1}')

p = Page(2, 'Data Processing', '#07883E')
steps = [
    ('Collection', 'W   ▣   ◉   …'),
    ('Manual Screening', '✓   ×   …'),
    ('Normalization', 'text  •  metadata  •  criteria'),
    ('Deduplication', '…'),
    ('Sampling', '…'),
]
for i, (name, detail) in enumerate(steps):
    y = 190 + i * 145
    p.rect(45, y, 1582, 125, '#FFFFFF', '#59D48C', 3, 18)
    p.circle(106, y + 62, 31, '#E6FAEE', '#07883E', 4)
    p.text(106, y + 83, str(i + 1), 60, '#07883E', True, 'middle')
    p.text(174, y + 81, name, 69 if len(name) > 15 else 75, '#101827', True)
    p.line(874, y + 16, 874, y + 109, '#B7EACC', 3)
    p.text(915, y + 81, detail, 60 if i == 2 else 63)
p.save(3, 'data_processing')

p = Page(3, 'Unified Decision Task', '#3D0887')
p.rect(45, 188, 1582, 705, '#FFFFFF', '#C3B3FF', 3, 22)
cards = [
    ('State  s', ['A patient presents with', 'lab results show …'], 218, '#F4F6FF', '#CBD5FF'),
    ('Instruction  q', ['What is the most likely', 'diagnosis?'], 445, '#FFF4F7', '#FFBCCD'),
    ('Criteria  c', ['A. Primary    B. Contra-', 'C. Based on symptoms    D. …'], 672, '#FFFBEC', '#FFDC84'),
]
for label, lines, y, fill, stroke in cards:
    p.rect(70, y, 1532, 202, fill, stroke, 3, 17)
    p.text(105, y + 80, label, 78, '#13172A', True)
    p.line(715, y + 24, 715, y + 178, stroke, 3)
    p.text(755, y + 77, lines[0], 63)
    p.text(755, y + 156, lines[1], 60 if len(lines[1]) > 29 else 63)
p.save(4, 'unified_decision_task')

p = Page(4, 'Evaluation', '#E73E14')
p.text(57, 216, 'Decision Types', 84, '#581810', True)
formats = [
    ('Choice', 'A   B   C   D   …', 249, '#F5FAFF', '#9FD0FF', '#0055B9'),
    ('Noul', 'True   False   …', 403, '#FFF6F8', '#FF9DB5', '#7D0929'),
    ('Score', '1   2   3   4   5   …', 557, '#FFFBEF', '#FFD47A', '#711D10'),
]
for label, choices, y, fill, stroke, color in formats:
    p.rect(48, y, 1570, 136, fill, stroke, 3, 18)
    p.text(90, y + 92, label, 78, color, True)
    p.line(620, y + 20, 620, y + 117, stroke, 3)
    p.text(668, y + 92, choices, 66)
p.text(57, 781, 'Evaluation Metrics', 84, '#681E13', True)
p.text(63, 876, 'Accuracy  (↑)       ECE  (↓)       Latency  (↓)', 66)
p.save(5, 'evaluation')

print(f'Wrote {len(list(OUT.glob("*.svg")))} editable SVG pages to {OUT}')

